51% Attack via Difficulty Increase with a Small Quantum Miner

We present a strategy for a single quantum miner with relatively low hashing power, with the same ramifications as a 51% attack. Bitcoin nodes consider the chain with the highest cumulative proof-of-work to be the valid chain. A quantum miner can manipulate the block timestamps to multiply the difficulty by $c$. The fork-choice rule counts every block with increased difficulty with weight $c$. By using Grover's algorithm, it is only $O(\sqrt c)$ harder for the quantum miner to mine such blocks. By picking a high enough $c$, the single quantum miner can create a competing chain with fewer blocks, but more cumulative proof-of-work. The time required is $O(\frac{1}{r^2})$ epochs, where $r$ is the fraction of the block rewards that the quantum miner would have received if they mined honestly. Most proof-of-work cryptocurrencies, including Bitcoin, are vulnerable to our attack. However, it will likely be impossible to execute in forthcoming years, as it requires an extremely fast and fault-tolerant quantum computer.

==> matlabCode/quantumAttack.m <==
function [height,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay] = quantumAttack(qAttackerRelativeHashRate,ts_spacing)
%UNTITLED Summary of this function goes here
%   Spacing is given in block time units (so 2 means 20 minutes for Bitcoin
%  

for i=1:length(ts_spacing)
    if i==1
        difficulty(1)=1;
        timeToCreate(i)=(1/qAttackerRelativeHashRate)*sqrt(difficulty(i));
        realTimeWhenCreated(i)=timeToCreate(1);
        CPoW(1)=1;
        timestamp(1)=ts_spacing(1);
    else
        difficulty(i)=difficulty(i-1)/ts_spacing(i-1);
        timeToCreate(i)=(1/qAttackerRelativeHashRate)*sqrt(difficulty(i));
        realTimeWhenCreated(i)=realTimeWhenCreated(i-1)+timeToCreate(i);
        CPoW(i)=CPoW(i-1)+difficulty(i);
        timestamp(i)=timestamp(i-1)+ts_spacing(i);
    end
    height(i)=i;
    delay(i)=realTimeWhenCreated(i)-timestamp(i);
    %excess_profit(i)=i-qAttackerRelativeHashRate*wall_clock_time_at_end_of_block(i);
    excessProfit(i)=i-qAttackerRelativeHashRate*realTimeWhenCreated(i);
end
height=height';difficulty=difficulty';realTimeWhenCreated=realTimeWhenCreated'; timeToCreate=timeToCreate'; CPoW=CPoW';excessProfit=excessProfit';timestamp=timestamp';delay=delay';
end

==> matlabCode/simulatedAttackScript.m <==
%%%%%%%%%%%%%%
%First attack
%%%%%%%%%%%%%%
clear
r=1/4;
spacing=[1/64,1];
[n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
T1=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp);
revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end);
writetable(T1,'variant1.csv');

%%%%%%%%%%%%%%
%Second Attack
%%%%%%%%%%%%%%
clear
r=1/4;
spacing=[1/64,8*ones(1,6),ones(1,5)];
[n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
T2=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp)
revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end)
writetable(T2,'variant2.csv');

if (CPoW(end)>realTimeWhenCreated(end))
    disp('CPoW of quantum miner is greater than the rest of the network')
else
    disp('We have a problem...')
end

%%%%%%%%%%%%%%
%Third variant
%%%%%%%%%%%%%%


clear
r=1/4;
spacing=[1/64,ones(1,2),8*ones(1,6),ones(1,71)];
[n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
T3=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp)
revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end)
if (CPoW(end)>realTimeWhenCreated(end))
    disp('CPoW of quantum miner is greater than the rest of the network')
else
    disp('We have a problem...')
end
T3short=T3([1:14,end-2:end],:);
writetable(T3short,'variant3short.csv');

% r=1/4;
% spacing=[1/64,ones(1,100000),8*ones(1,6),ones(1,3306000)];
% 
% [n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
% T3better=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp)
% T3bettershort=T3better([1:32,end-2:end],:);
% writetable(T3bettershort,'variant3bettershort.csv');
% revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end)
% if (CPoW(end)>realTimeWhenCreated(end))
%     disp('CPoW of quantum miner is greater than the rest of the network')
% else
%     disp('We have a problem...')
% end


%%%%%%%%%%%%%%
%Variant 3b, appears in the appendix. Improves the revenue to 95%
%%%%%%%%%%%%%%
r=1/4;
spacing=[1/64,ones(1,23),8*ones(1,6),ones(1,766)];

[n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
T3better=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp)
T3bettershort=T3better([1:33,end-2:end],:);
writetable(T3bettershort,'variant3bettershort.csv');



revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end)
if (CPoW(end)>realTimeWhenCreated(end))
    disp('CPoW of quantum miner is greater than the rest of the network')
else
    disp('We have a problem...')
end

%%%%%%%%%%%%%%
%Fourth variant
%%%%%%%%%%%%%%


clear
r=1/4;
spacing=[1/2*ones(1,8),ones(1,2),2*ones(1,18),ones(1,513)];
[n,difficulty,timeToCreate, realTimeWhenCreated,CPoW,excessProfit,timestamp,delay]=quantumAttack(r,spacing);
T4=table(n,difficulty,CPoW,timeToCreate, realTimeWhenCreated,timestamp)
revenue_relative_to_maximal_revenue=length(spacing)/realTimeWhenCreated(end)
if (CPoW(end)>realTimeWhenCreated(end))
    disp('CPoW of quantum miner is greater than the rest of the network')
else
    disp('We have a problem...')
end
T4short=T4([1:31,end-2:end],:);
writetable(T4short,'variant4short.csv');
